The minimal counterexample to James's conjecture

In 2017, Geordie Williamson proved the existence of counterexamples to James's conjecture on the decomposition matrices of symmetric groups and their Hecke algebras. The smallest counterexample detectable by Williamson's method occurs in the symmetric group $\mathfrak{S}_n$ for $n=1 \thinspace 744 \thinspace 860$, in characteristic $p=2237$. Those detected by Williamson remain the only known counterexamples to James's conjecture. In this work, we calculate an explicit new counterexample, occurring in the principal block of the Hecke algebra $\mathscr{H}_{24}$ when $q$ is a primitive fourth root of unity, and give explicit graded decomposition numbers in this case. This is the minimal rank counterexample for $e\neq 2$.

==> anc/README.md <==
# GAP computation for the minimal counterexample to James’s conjecture

This code accompanies Liron Speyer’s paper [*The minimal counterexample to James’s conjecture*](https://arxiv.org/abs/2601.08218), arXiv:2601.08218. It constructs the weight space used for the counterexample, computes its degree-zero Gram matrix, and determines the invariant factors of that matrix over the integers.

The calculation is for

- quantum characteristic `e = 4`;
- `lambda = (5,4,3^2,2,1^7)`;
- `mu = (1^24)`; and
- the residue sequence `i^mu = (0,3,2,1)^6`.

The weight space has graded dimension

```text
9*v^4 + 43*v^2 + 19,
```

so its degree-zero part has dimension 19. The resulting `19 x 19` Gram matrix has invariant factors

```text
1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 14, 0, 0, 0, 0, 0, 0.
```

Thus the rank drops from 13 in characteristic zero to 12 in characteristic 7 (and also in characteristic 2).

## Files

- `james_counterexample_functions.g` contains all functions needed for the calculation.
- `james_counterexample.g` reads that file and carries out the example from the paper.

This README and those two GAP files are the intended public release.

## Requirements

Only GAP is required; no GAP packages or other source files are loaded. The code has been tested with GAP 4.15.1.

Use a fresh GAP session. During the calculation, functions such as `setup` and `rowspecht` store the current quantum characteristic, coefficient characteristic, partition, residue sequence, and Specht-module data in session-wide variables. Starting with a fresh session ensures that these variables have the expected initial values.

## Recompute the counterexample

Open a terminal, change to the directory containing the files, and start a fresh GAP session:

```sh
gap
```

At the GAP prompt, enter

```gap
Read("james_counterexample.g");
```

The script first prints the partition, residue sequence, graded dimension, and number of degree-zero tableaux. It then prints progress as it computes the 19 rows of the Gram matrix, followed by the matrix and its invariant factors. A complete test run using GAP 4.15.1 took approximately 95 minutes; runtime will depend on the machine. The variables `data`, `gram`, and `smith` remain available in the GAP session afterward.

The shell command `gap -q -A james_counterexample.g` is an optional equivalent. Here `-q` suppresses GAP’s startup banner and `-A` prevents suggested GAP packages from being loaded automatically; neither option is required for this calculation.

## Use the functions interactively

Start GAP in the directory containing the files and enter

```gap
Read("james_counterexample_functions.g");;
data := JamesCounterexampleWeightSpace();;
```

The returned record contains the tableaux and permutations used in the calculation:

```gap
data.weight;                    # (0,3,2,1)^6
data.graded_dimension;          # 9*v^4+43*v^2+19
data.degree_distribution;       # [ [ 0, 19 ], [ 2, 43 ], [ 4, 9 ] ]
data.degree_zero_tableaux;      # the 19 tableaux, in Gram-matrix order
data.reduced_words;             # preferred reduced expressions
data.dual_reduced_words;        # the reversed reduced expressions
data.y_lambda;                  # [ -4, -9 ], encoding y_4 y_9
```

For example, the following commands display the first degree-zero tableau, its preferred reduced expression, and the KLR word used for its diagonal Gram entry:

```gap
data.degree_zero_tableaux[1];
data.reduced_words[1];
JamesCounterexampleGramWord(data,1,1);
```

One Gram entry, the full symmetric matrix, and its invariant factors can be computed with

```gap
JamesCounterexampleGramEntry(data,1,1);
gram := JamesCounterexampleGramMatrix(data,true);;
smith := JamesCounterexampleInvariantFactors(gram);;
smith.invariant_factors;
```

The single high-level command

```gap
result := JamesCounterexampleRun(true);;
```

performs the complete calculation and checks the graded dimension and invariant factors against the values stated above.

## What the code computes

The calculation proceeds as follows.

1. `setup(4,0)` sets the quantum characteristic to `e = 4` and the coefficient characteristic to `p = 0`. Thus GAP performs the calculation in characteristic zero, and the Gram entries obtained here are integers.
2. `rowspecht(mu)` sets up the row Specht module for `mu = (1^24)` and generates its initial residue sequence `i^mu = (0,3,2,1)^6`.
3. `rowspecht(lambda)` sets up the row Specht module for `lambda`, and `stdtabsres(lambda,i^mu)` generates all standard `lambda`-tableaux with this residue sequence.
4. `deg` computes their degrees. There are 71 tableaux in total: 19 in degree 0, 43 in degree 2, and 9 in degree 4.
5. `rextab` generates the preferred reduced expression attached to each of the 19 degree-zero tableaux, and `yla` constructs `y^lambda`.
6. For degree-zero tableaux `s` and `t`, the code forms

   ```text
   e(i^lambda) y^lambda (psi^s)^* psi^t
   ```

   and uses Matt Fayers’s `simps` function to reduce this product in the Specht module. The coefficient of the initial tableau gives the Gram entry `<v^s,v^t>`.
7. Only the upper triangle is computed; symmetry supplies the lower triangle. GAP then computes the Smith normal form over the integers and reads off the invariant factors.

## Acknowledgments and source attribution

The core KLR and Specht-module routines are taken from Matt Fayers’s unpublished `klr2.g`. They are included so that this calculation can be run without any external files. Specifically, the following functions come from Matt’s code:

- setup and residue arithmetic: `setup`, `KLRee`, `KLReeq`, `KLRla`, `KLRra`, `KLRda`;
- tableaux and reduced expressions: `KLRsw`, `KLRne`, `KLRis`, `KLRil`, `KLRng`, `KLRga`, `isafter`, `rextab`;
- partitions, tableaux, and Garnir data: `conjugatepartition`, `conjugatel`, `conjugatemultiz`, `conjugatetableaul`, `boxptn`, `garfunc`, `gar`, `finaltab`, `initialtab`, `resseq`;
- row Specht modules and weight spaces: `rcspecht`, `rowspecht`, `stdtabsres`;
- reduction in the Specht module: `simpsl`, `simps`;
- tableau degrees: `cdeg`, `deg`; and
- printing helpers retained by those routines: `stripstring`, `nicex`, `micex`.

The function `yla` and the method for forming the products whose initial-tableau coefficients are the Gram entries come from Liron Speyer’s unpublished `simplegrdims.g`. The functions beginning `JamesCounterexample` were added for this supplementary file to organise those routines, specify the partitions in the paper, generate the 19 degree-zero basis elements, assemble the symmetric Gram matrix, and compute its invariant factors.

The author thanks Matt Fayers for providing the original KLR and Specht-module code on which this computation is based.

## AI-assisted assembly

This supplementary code package was assembled with assistance from OpenAI Codex in an iterative dialogue with Liron Speyer. The functions attributed above to Matthew Fayers’s `klr2.g` and Liron Speyer’s `simplegrdims.g` were supplied as source material and were not authored by Codex. Codex traced the required dependencies, extracted and organised those functions, and drafted the `JamesCounterexample...` wrapper functions and the example runner under Speyer’s direction. The README was drafted by Codex and revised throughout in response to Speyer’s review and instructions. Speyer reviewed the finished files and takes responsibility for their mathematical content and computational claims.

## Citation

If you use this computation, please cite Liron Speyer, *The minimal counterexample to James’s conjecture*, and acknowledge Matt Fayers’s GAP code.


==> anc/james_counterexample.g <==
#############################################################################
##
##  james_counterexample.g
##
##  Full reproduction of the Gram-matrix calculation in the paper.
##  Start a fresh GAP session in the directory containing this file and
##  enter:
##
##      Read("james_counterexample.g");
##
##  Matt Fayers's simps function is used for the reductions.  A complete
##  test run took about 95 minutes; progress is printed after each row.
##
##  This supplementary package was assembled with assistance from OpenAI
##  Codex.  See README.md for a detailed account of the contributions.
##
#############################################################################

Read("james_counterexample_functions.g");;

data:=JamesCounterexampleWeightSpace();;
JamesCounterexampleVerifyWeightSpace(data);;

Print("lambda = ",data.lambda,"\n");
Print("mu = ",data.mu,"\n");
Print("residue sequence = ",data.weight,"\n");
Print("graded dimension = ",data.graded_dimension,"\n");
Print("degree-zero tableaux = ",Length(data.degree_zero_tableaux),"\n");
Print("y^lambda word = ",data.y_lambda,"\n\n");

# The tableaux and reduced expressions can be inspected before the long run:
#   data.degree_zero_tableaux;
#   data.reduced_words;
#   data.dual_reduced_words;

gram:=JamesCounterexampleGramMatrix(data,true);;
smith:=JamesCounterexampleInvariantFactors(gram);;

Print("\nGram matrix:\n",gram,"\n");
Print("Invariant factors: ",smith.invariant_factors,"\n");
Print("Characteristic-zero rank: ",smith.rank,"\n");


==> anc/james_counterexample_functions.g <==
#############################################################################
##
##  james_counterexample_functions.g
##
##  Standalone GAP functions for the 19-dimensional degree-zero weight
##  space used in L. Speyer, "The minimal counterexample to
##  James's conjecture", arXiv:2601.08218:
##  https://arxiv.org/abs/2601.08218
##
##  The KLR, tableau, and Specht-module functions below are taken from
##  Matt Fayers's unpublished klr2.g.  The function yla and the method
##  used to extract Gram entries come from Liron Speyer's unpublished
##  simplegrdims.g.
##  The functions beginning JamesCounterexample organise these routines
##  into the particular calculation required for the paper.
##
##  This supplementary package was assembled with assistance from OpenAI
##  Codex.  See README.md for a detailed account of the contributions.
##
##  Load this file into a fresh GAP session.  It requires only GAP itself.
##
#############################################################################

#############################################################################
## Original KLR/Specht core: global state and elementary helpers
#############################################################################

# These are the shared variables used by Matt's row-Specht code.
e:=0;
o:=1;
characteristic:=0;
La:=[];
maine:=[];
mainla:=[];
tla:=[];
ila:=[];
rxla:=[];
garnir:=[];
spechtbasis:=[];
loud:=false;
KLRrow:=false;
braid:=1;
comm:=1;

stripstring:=function(l)
#l is a list, and this returns the srting without the enclosing brackets or the spaces - internal brackets are retained
return Filtered(String(l){[2..Length(String(l))-1]},i->i<>' ');
end;

nicex:=function(arg)
#prints a more readable version of l
local lp,k,i,mx,m,j,coefl,l,lb;
l:=arg[1];
lb:=true;
if IsBound(arg[2]) then lb:=false;fi;
if l=[] then
	Print("0");
	if lb then Print("\n");fi;
elif characteristic=0 then
	if Length(l)=1 then
		if l[1][1]=[] then
			Print(l[1][2]);
			if lb then Print("\n");fi;
		else
			if l[1][2]=-1 then Print("- ");elif l[1][2]<>1 then Print(l[1][2]," ");fi;
			lp:=Filtered(l[1][1],k->not IsList(k) and k>0);
				if lp<>[] then
				Print("psi(");
				for i in [1..Length(lp)-1] do
					Print(lp[i],",");
				od;
				Print(lp[Length(lp)],")");
			fi;
			lp:=Filtered(l[1][1],k->not IsList(k) and k<0);
				if lp<>[] then
				Print("y(");
				for i in [1..Length(lp)-1] do
					Print(-lp[i],",");
				od;
				Print(-lp[Length(lp)],")");
			fi;
			k:=First(l[1][1],k->IsList(k));
			if k<>fail then
				Print("e(");
				if e=0 then
					for i in k do Print(i,",");od;
					Print("\b");
				elif e<11 then
					for i in k do Print(i mod e);od;
				else
					for i in k do Print(i mod e,",");od;
					Print("\b");
				fi;
				Print(")");
			fi;
			if lb then Print("\n");fi;
		fi;
	else #i.e. Length(l)>1
		if First(l,k->not k[2] in [1,-1])=fail then
			mx:=0;
		else
			mx:=Maximum(List(Filtered(l,k->not k[2] in [1,-1]),k->Length(String(AbsoluteValue(k[2])))));
		fi;
		for m in l do
			#coefficient part
			if m[2]<0 then Print("-");elif Position(l,m)=1 then if lb then Print(" ");fi;else Print("+");fi;
			if AbsoluteValue(m[2])=1 and m[1]<>[] then
				if lb then for i in [1..mx] do Print(" ");od;Print(" ");fi;
			else
				j:=AbsoluteValue(m[2]);
				if lb then for i in [1..mx-Length(String(j))] do Print(" ");od;fi;
				Print(j);
				if lb then Print(" ");fi;
			fi;
			if m[1]<>[] then
				lp:=Filtered(m[1],k->not IsList(k) and k>0);
				if lp<>[] then
					Print("psi(");
					for i in [1..Length(lp)-1] do
						Print(lp[i],",");
					od;
					Print(lp[Length(lp)],")");
				fi;
				lp:=Filtered(m[1],k->not IsList(k) and k<0);
					if lp<>[] then
					Print("y(");
					for i in [1..Length(lp)-1] do
						Print(-lp[i],",");
					od;
					Print(-lp[Length(lp)],")");
				fi;
				k:=First(m[1],k->IsList(k));
				if k<>fail then
					Print("e(");
				if e=0 then
					for i in k do Print(i,",");od;
					Print("\b");
				elif e<11 then
					for i in k do Print(i mod e);od;
				else
					for i in k do Print(i mod e,",");od;
					Print("\b");
				fi;
					Print(")");
				fi;
			fi;
			if lb then Print("\n");fi;
		od;
	fi;
else #i.e. characteristic<>0
	coefl:=List(l,k->0);
	for k in [1..Length(l)] do
		while coefl[k]*o<>l[k][2] do
			coefl[k]:=coefl[k]+1;
		od;
	od;
	if Length(l)=1 then
		if l[1][1]=[] then
			Print(coefl[1],"\n");
		else
			if coefl[1]<>1 then Print(coefl[1][2]," ");fi;
			lp:=Filtered(l[1][1],k->not IsList(k) and k>0);
				if lp<>[] then
				Print("psi(");
				for i in [1..Length(lp)-1] do
					Print(lp[i],",");
				od;
				Print(lp[Length(lp)],")");
			fi;
			lp:=Filtered(l[1][1],k->not IsList(k) and k<0);
				if lp<>[] then
				Print("y(");
				for i in [1..Length(lp)-1] do
					Print(-lp[i],",");
				od;
				Print(-lp[Length(lp)],")");
			fi;
			k:=First(l[1][1],k->IsList(k));
			if k<>fail then
				Print("e(");
				if e=0 then
					for i in k do Print(i,",");od;
					Print("\b");
				elif e<11 then
					for i in k do Print(i mod e);od;
				else
					for i in k do Print(i mod e,",");od;
					Print("\b");
				fi;
				Print(")");
			fi;
			if lb then Print("\n");fi;
		fi;
	else #i.e. Length(l)>1
		if First(coefl,k->k<>1)=fail then
			mx:=0;
		else
			mx:=Maximum(List(Filtered(coefl,k->k<>1),k->Length(String(k))));
		fi;
		for m in l do
			if m[1]=[] then
				if Position(l,m)>1 then Print(" +");fi;
				Print(coefl[Position(l,m)]);
				if lb then Print("\n");fi;
			else
				#coefficient part
				if Position(l,m)=1 then if lb then Print(" ");fi;else Print("+");fi;
				if coefl[Position(l,m)]=1 then
					if lb then for i in [1..mx] do Print(" ");od;Print(" ");fi;
				else
					j:=coefl[Position(l,m)];
					if lb then for i in [1..mx-Length(String(j))] do Print(" ");od;fi;
					Print(j);
					if lb then Print(" ");fi;
				fi;
				#now the rest
				lp:=Filtered(m[1],k->not IsList(k) and k>0);
				if lp<>[] then
					Print("psi(");
					for i in [1..Length(lp)-1] do
						Print(lp[i],",");
					od;
					Print(lp[Length(lp)],")");
				fi;
				lp:=Filtered(m[1],k->not IsList(k) and k<0);
					if lp<>[] then
					Print("y(");
					for i in [1..Length(lp)-1] do
						Print(-lp[i],",");
					od;
					Print(-lp[Length(lp)],")");
				fi;
				k:=First(m[1],k->IsList(k));
				if k<>fail then
					Print("e(");
				if e=0 then
					for i in k do Print(i,",");od;
					Print("\b");
				elif e<11 then
					for i in k do Print(i mod e);od;
				else
					for i in k do Print(i mod e,",");od;
					Print("\b");
				fi;
					Print(")");
				fi;
				if lb then Print("\n");fi;
			fi;
		od;
			
	fi;
fi;
end;

micex:=function(l)
nicex(l,0);
end;

setup:=function(arg)
local a,c;
a:=arg[1];
if IsBound(arg[2]) then characteristic:=arg[2];else characteristic:=0;fi;
if IsBound(arg[3]) then c:=arg[3];else c:=[];fi;
e:=a;
if characteristic>0 then o:=Z(characteristic)^0;else o:=1;fi;
if e=0 then La:=c;else La:=List(c,i->i mod e);fi;
if loud then Print("\ne=",e,", p=",characteristic,", La=",La,"\n");fi;
end;

KLRee:=function(a,b)
if e=0 then return a=b; else return a mod e=b mod e;fi;
end;

KLReeq:=function(a,b)
#here a and b are sequences, and we check whether they're the same length and equal mod e
if Length(a)=Length(b) then
	return First([1..Length(a)],i->not KLRee(a[i],b[i]))=fail;
else
	return false;
fi;
end;

KLRla:=function(a,b)
if e=0 then return a=b-1; else return a mod e=(b-1) mod e and e>2;fi;
end;

KLRra:=function(a,b)
if e=0 then return a=b+1; else return a mod e=(b+1) mod e and e>2;fi;
end;

KLRda:=function(a,b)
return e=2 and a mod 2<>b mod 2;
end;

KLRsw:=function(t,i)
#returns true if swapping i and i+1 in the std tableau t would take us closer to the initial tableau
#(i.e. i+1 is in a later component than i or to the strict south-west in the same component)
local g,h;
g:=First([1..Length(t)],g->i in t[g]);
h:=First([1..Length(t)],h->i+1 in t[h]);
return g<h and (Position(t[g],i)>Position(t[h],i+1) or Number([g+1..h-1],j->t[j]=[])>0);
end;

KLRne:=function(t,i)
#returns true if swapping i and i+1 in the std tableau t would take us closer to the final tableau
#(i.e. i is in a later component than i+1 or to the strict north-east in the same component)
local g,h;
g:=First([1..Length(t)],g->i+1 in t[g]);
h:=First([1..Length(t)],h->i in t[h]);
return g<h and (Position(t[g],i+1)>Position(t[h],i) or Number([g+1..h-1],j->t[j]=[])>0);
end;

KLRis:=function(t,i)
#returns true if swapping i and i+1 would give a shorter and standard thing
if KLRrow then return KLRne(t,i); else return KLRsw(t,i);fi;
end;

KLRil:=function(t,i)
#returns true if swapping i and i+1 would give a longer and standard thing
if KLRrow then return KLRsw(t,i); else return KLRne(t,i);fi;
end;

KLRng:=function(t,i)
#returns true is i,i+1 give a column relation (for a column Specht module) or row relation (for row Specht)
#ng is supposed to mean "non-Garnir"
local x,y;
x:=First([1..Length(t)],x->i in t[x]);
if KLRrow then
	return i+1 in t[x];
else
	return x<Length(t) and Position(t[x],i)=Position(t[x+1],i+1);
fi;
end;

KLRga:=function(t,i)
#returns true is i,i+1 give a Garnir relation
local x,y;
x:=First([1..Length(t)],x->i in t[x]);
if KLRrow then
	return x<Length(t) and Position(t[x],i)=Position(t[x+1],i+1);
else
	return i+1 in t[x];
fi;
end;

#############################################################################
## Original KLR/Specht core: tableaux, row Specht modules, and Garnir data
#############################################################################

isafter:=function(t,i)
#tells us whether i and i+1 are "out of order" in the tableau t
local x,y,cx,cy;
x:=First([1..Length(t)],x->i in t[x]);
y:=First([1..Length(t)],x->i+1 in t[x]);
if KLRrow then
	return x>y or (x=y and Position(t[x],i)>Position(t[x],i+1));
else
	#first check components
	cx:=Number([1..x-1],z->t[z]=[])+1;
	cy:=Number([1..y-1],z->t[z]=[])+1;
	if cx>cy then
		return false;
	elif cy>cx then
		return true;
	elif Position(t[x],i)>Position(t[y],i+1) then
		return true;
	elif Position(t[x],i)<Position(t[y],i+1) then
		return false;
	else
		return x>y;
	fi;
fi;	
end;

rextab:=function(ta)
#gives a reduced expression for standard tableau ta
local t,rx,m,i,g,h;
if Concatenation(ta)=[] then
	return [];
else
	t:=List(ta,i->ShallowCopy(i));
	rx:=[];
	m:=Maximum(Concatenation(ta))-1;
	if braid=1 then
		i:=First([1..m],i->isafter(t,i));
	else
		i:=First([m,m-1..1],i->isafter(t,i));
	fi;
	while i<>fail do
		Add(rx,i);
		g:=First([1..Length(ta)],j->i in t[j]);
		h:=First([1..Length(ta)],j->i+1 in t[j]);
		t[g][Position(t[g],i)]:=i+1;
		t[h][Position(t[h],i+1)]:=i;
		if braid=1 then
			i:=First([1..m],i->isafter(t,i));
		else
			i:=First([m,m-1..1],i->isafter(t,i));
		fi;
	od;
	#should be correctly braided, but need to do comm correctly
	i:=First([1..Length(rx)-1],i->(rx[i]-rx[i+1])*comm>1);
	while i<>fail do
		rx[i]:=rx[i]+rx[i+1];
		rx[i+1]:=rx[i]-rx[i+1];
		rx[i]:=rx[i]-rx[i+1];
		i:=First([1..Length(rx)-1],i->(rx[i]-rx[i+1])*comm>1);
	od;
	return rx;
fi;
end;


conjugatepartition:=function(arg)
local a,i;
if not IsBound(arg[1]) then
	return [];
elif IsList(arg[1]) then
	a:=arg[1];
else
	a:=[];
	i:=1;
	while IsBound(arg[i]) do
		Add(a,arg[i]);
		i:=i+1;
	od;
fi;
if a=[] then
	return [];
else
	return List([1..a[1]],i->Number(a,j->j>=i));
fi;
end;

conjugatel:=function(la,lev)
#la is a multipartition, and this returns the 'level lev conjugate'
local i,j,lalist,lc;
lalist:=List([1..lev],i->[]);
i:=1;
for j in la do
	if j=0 then i:=i+1;else Add(lalist[i],j);fi;
od;
lalist:=Reversed(List(lalist,mu->conjugatepartition(mu)));
lc:=[];
for j in [1..lev] do
	Append(lc,lalist[j]);
	if First([j+1..lev],i->lalist[i]<>[])<>fail then Add(lc,0);fi;
od;
return lc;
end;

conjugatemultiz:=function(arg)
#takes the number of zeroes plus 1 as the level
local la,i;
if not IsBound(arg[1]) then
	return [];
elif IsList(arg[1]) then
	la:=arg[1];
else
	la:=[];
	i:=1;
	while IsBound(arg[i]) do
		Add(la,arg[i]);
		i:=i+1;
	od;
fi;	
return conjugatel(la,1+Number(la,i->i=0));
end;

conjugatetableaul:=function(t,lev)
#assuming t is a tableau, returns the conjugate
local i,j,tlist,lc;
tlist:=List([1..lev],i->[]);
j:=1;
for i in t do
	if i=[] then j:=j+1;else Add(tlist[j],i);fi;
od;
tlist:=Reversed(List(tlist,mu->TransposedMat(mu)));
lc:=[];
for i in [1..lev] do
	Append(lc,tlist[i]);
	if First([i+1..lev],j->tlist[j]<>[])<>fail then Add(lc,[]);fi;
od;
return lc;
end;

boxptn:=function(a,b)
#all partitions that fit in the box a^b
#each should be a list of length b
return List(Combinations([1..a+b],b),l->List([1..b],m->a+m-l[m]));
end;

garfunc:=function(la)
#this is the function used in our quick construction of the Garnir element
local i,mu,nu;
if la=[] then
	return 1;
else
	i:=Maximum(List([1..Length(la)],i->[i+la[i],i]))[2];
fi;
mu:=Filtered(la{[1..i-1]}-la[i],j->j<>0);
nu:=la{[i+1..Length(la)]};
return garfunc(mu)*garfunc(nu)*Binomial(i+la[i],i);
end;

gar:=function(a,i,z)
#returns a Garnir element for the case where we have a..i in the first column, and i+1..z in the second
local head,tail,ht,tt,pta,was,lbr,rbr,ggaa,xi,rex,fac,j,k;
#head is the number of boxes in the second column not involved in bricks
#tail first column
if e=0 then head:=z-i;else head:=(z-i) mod e;fi;
if e=0 then tail:=i-a+1;else tail:=(i-a+1) mod e;fi;
#now work out psi_{T_A}
#first put head stuff at the top
ht:=Concatenation(List([a+head-1,a+head-2..a],j->[j..j+i-a]));
#now tail
tt:=Concatenation(List([z-tail..z-1],j->[j,j-1..j+i+head-z+1]));
pta:=Concatenation(tt,ht);
#lbr is the number of "left bricks"
if e>0 then
	lbr:=(i+1-a-tail)/e;
	rbr:=(z-i-head)/e;
else
	rbr:=0;
	lbr:=0;
fi;	
#now set up the w_A s
was:=List([1..rbr+lbr-1],r->Concatenation(List([head+a+e*(r-1)..head+a+e*r-1],j->[j+e-1,j+e-2..j])));
ggaa:=[];
for xi in boxptn(lbr,rbr) do
	rex:=Concatenation(List([rbr,rbr-1..1],j->[lbr+j-xi[j]..lbr+j-1]));
	rex:=Concatenation(List(rex,j->was[j]));
	if KLRrow then
		fac:=garfunc(Filtered(List([1..rbr],x->lbr)-Reversed(xi),x->x<>0))*o;
	else
		fac:=garfunc(Filtered(List([1..rbr],x->lbr)-Reversed(xi),x->x<>0))*(-1)^(e*(Sum(xi)+lbr*rbr))*o;
	fi;
	if fac<>o-o then Add(ggaa,[Concatenation(rex,pta),fac]);fi;
od;
for j in [1..Length(ggaa)] do
	k:=First([1..Length(ggaa[j][1])-1],k->(ggaa[j][1][k]-ggaa[j][1][k+1])*comm>1);
	while k<>fail do
		ggaa[j][1][k]:=ggaa[j][1][k]+ggaa[j][1][k+1];
		ggaa[j][1][k+1]:=ggaa[j][1][k]-ggaa[j][1][k+1];
		ggaa[j][1][k]:=ggaa[j][1][k]-ggaa[j][1][k+1];
		k:=First([1..Length(ggaa[j][1])-1],k->(ggaa[j][1][k]-ggaa[j][1][k+1])*comm>1);
	od;
od;
Sort(ggaa,function(x,y) return Length(x[1])>Length(y[1]) or (Length(x[1])=Length(y[1]) and x[1]<y[1]);end);
return ggaa;
end;

finaltab:=function(arg)
#returns the final column tableau (i.e. the initial row tableau) of type arg.  If no arg is given, then uses mainla
local la,i;
if IsBound(arg[1]) then
	if IsList(arg[1]) then
		la:=arg[1];
	else
		la:=[];
		i:=1;
		while IsBound(arg[i]) do
			Add(la,arg[i]);
			i:=i+1;
		od;
	fi;		
else
	la:=mainla;
fi;
while la[Length(la)]=0 do la:=la{[1..Length(la)-1]};od;
return List([1..Length(la)],i->[Sum(la{[1..i-1]})+1..Sum(la{[1..i]})]);
end;

initialtab:=function(arg)
local la,i;
if IsBound(arg[1]) then
	if IsList(arg[1]) then
		la:=arg[1];
	else
		la:=[];
		i:=1;
		while IsBound(arg[i]) do
			Add(la,arg[i]);
			i:=i+1;
		od;
	fi;
else
	la:=mainla;
fi;
return conjugatetableaul(finaltab(conjugatemultiz(la)),1+Number(la,i->i=0));
end;

resseq:=function(t)
#returns the residue sequence of the tableau t
#assumes t contains the numbers from 1 to (some) n once each
local rs,i,j,k,re;
if t=[] then
	return [];
else
	if La=[] and not [] in t then La:=[0];fi;
	if Length(La)<=Number(t,i->i=[]) then
		Print("need to set La to have length at least ",1+Number(t,i->i=[]),"!\n");
	else
		rs:=[];
		for i in [1..Maximum(Concatenation(t))] do
			j:=First([1..Length(t)],j->i in t[j]);
			k:=First([j-1,j-2..0],k->k=0 or t[k]=[]);
			re:=Position(t[j],i)-j+k+La[1+Number(t{[1..k]},l->l=[])];
			if e>0 then re:=re mod e;fi;
			Add(rs,re);
		od;
		return rs;
	fi;
fi;
end;

rcspecht:=function(mu)
#this sets up the Garnir relations etc for the column Specht module S(mu)
#mu is given as a list, with 0s to indicate the breaks between components
local i,j,a,z,k,g;
#we'll allow the number of components of mu to be less than the length of La (which is essentially allowing empty components to be omitted at the end)
#we'll also allow La=[] if there's only one component (but we'll modify La in this case)
#now check that La is appropriate
mainla:=mu;
spechtbasis:=[];
if mu<>[] and not 0 in mu and La=[] then
	La:=[0];
fi;
if KLRrow then
	tla:=finaltab(mainla);
	ila:=initialtab(mainla);
else
	tla:=initialtab(mainla);
	ila:=finaltab(mainla);
fi;
rxla:=rextab(ila);
maine:=resseq(tla);
if loud then
	if KLRrow then Print("\nRow");else Print("\nColumn");fi;
	Print(" Specht module for (",stripstring(mainla),"): Residue sequence of initial tableau: ",stripstring(maine),"\n");
fi;
#now need to set up the column and Garnir relations
if KLRrow then
	garnir:=List(Union(List(tla,k->k{[1..Length(k)-1]})),i->[[[i],o]]);
else
	garnir:=List(Union(List([1..Length(tla)-1],i->Filtered(tla[i],j->j+1 in tla[i+1]))),i->[[[i],o]]);
fi;
#now the actual Garnir relations
if KLRrow then
	for j in [1..Length(tla)-1] do
		for i in [1..Minimum([Length(tla[j]),Length(tla[j+1])])] do
			a:=tla[j][i];
			z:=tla[j+1][i];
			k:=tla[j][Length(tla[j])];
			Add(garnir,ShallowCopy(gar(a,k,z)));
		od;
	od;
else
	for j in [1..Length(tla)] do
		for i in [1..Length(tla[j])-1] do
			a:=tla[j][i];
			z:=tla[j][i+1];
			k:=Maximum(Filtered([0..Length(tla)-j],k->Number([j+1..j+k],l->Length(tla[l])>=i)=k));
			Add(garnir,ShallowCopy(gar(a,a+k,z)));
		od;
	od;
fi;
if loud then
	Print("Garnir/column relations: ");
	for g in garnir do micex(g);Print(", ");od;
	Print("\b\b \n");
fi;
end;

rowspecht:=function(arg)
#this sets up the row Specht module
#arg is a multipartition, which may be given with or without []
local mu,i,lev;
if not IsBound(arg[1]) then
	mu:=[];
elif IsList(arg[1]) then
	mu:=arg[1];
else
	mu:=[];
	i:=1;
	while IsBound(arg[i]) do
		Add(mu,arg[i]);
		i:=i+1;
	od;
fi;
#now check that La is appropriate
lev:=Number(mu,i->i=0)+1;
if lev>1 and Length(La)<lev then
	Print("\nNeed to set the multicharge La to have length at least ",lev,"; use the command setup(e,p,La)\n");
else
	KLRrow:=true;
	rcspecht(mu);
fi;
end;

stdtabsres:=function(arg)
#returns all standard tableaux with a given residue sequence.
# arguments are usually partition,sequence.  If sequence is omitted (or given as []), maine is used
# but if sequence is given as 0, then all residue sequences are permitted
#if partition is also omitted (or given as []), mainla is used
#if third argument nu is given, then (for column) only returns those tableaux dominated by t_nu (i.e. each entry appears in the same column as (or an earlier column than) it does in t_nu)
#to allow for higher levels, we'll record the column as [component,column]
#(for row) does those dominating t^nu
local mu,seq,tabb,ta,i,j,k,n,jr,lev,nu,tnu,nul,dm,cpt,ro,jro,a;
if IsBound(arg[2]) and arg[2]<>[] then seq:=arg[2];elif IsBound(arg[2]) and arg[2]=0 then seq:=0;else seq:=maine;fi;
if IsBound(arg[1]) and arg[1]<>[] then mu:=arg[1];else mu:=mainla;fi;
if IsBound(arg[3]) then
	dm:=true;
	nu:=arg[3];
	if KLRrow then
		tnu:=finaltab(nu);
		#now list the row in which each entry appears in t_nu, in the form [component,row]
		nul:=[];
		cpt:=1;
		ro:=0;
		for i in [1..Length(nu)] do
			if nu[i]=0 then
				cpt:=cpt+1;
				ro:=0;
			else
				ro:=ro+1;
				for a in tnu[i] do nul[a]:=[cpt,ro];od;
			fi;
		od;
	else
		tnu:=initialtab(nu);
		#now list the column in which each entry appears in t_nu
		nul:=[];
		cpt:=1;
		for i in [1..Length(nu)] do
			if nu[i]=0 then
				cpt:=cpt+1;
			else
				for j in [1..Length(tnu[i])] do nul[tnu[i][j]]:=[cpt,j];od;
			fi;
		od;
	fi;
else
	dm:=false;
fi;
lev:=Number(mu,i->i=0)+1;
if lev=1 and La=[] then La:=[0];fi;
if seq<>0 and Length(La)<lev then
	Print("\nNeed to set the multicharge La to have length at least ",lev,"; use the command setup(e,p,La)\n");
else
	tabb:=[];
	ta:=List(mu,i->[]);
	n:=Sum(mu);
	if n=0 then
		return [ta];
	else
		i:=1;
		j:=1;
		while i>1 or j<=Length(mu) do
			if j>Length(mu) then
				k:=First([1..Length(ta)],k->i-1 in ta[k]);
				j:=k+1;
				RemoveSet(ta[k],i-1);
				i:=i-1;
			#we're contemplating adding i in row j
			else
				k:=Number([1..j-1],k->mu[k]=0)+1; #component in which we're trying to add
				jro:=First([1..j],jro->jro=j or mu[j-jro]=0);
				# set jr to be the residue at the start of row j
				if seq<>0 then
					jr:=La[k]-jro+1;
				fi;
				if Length(ta[j])<mu[j]
					and (seq=0 or KLRee(jr+Length(ta[j]),seq[i]))
					and (j=1 or mu[j-1]=0 or Length(ta[j-1])>Length(ta[j]))
					and (dm=false or (KLRrow=false and [-nul[i][1],nul[i][2]]>[-k,Length(ta[j])]) or  (KLRrow and [k,jro]<=nul[i]))
					then
					Add(ta[j],i);
					if i=n then
						Add(tabb,ShallowCopy(List(ta,x->ShallowCopy(x))));
						RemoveSet(ta[j],i);
						j:=j+1;
					else
						i:=i+1;
						j:=1;
					fi;
				else
					j:=j+1;
				fi;
			fi;
		od;
		return tabb;
	fi;
fi;
end;

#############################################################################
## Original KLR/Specht core: Matt Fayers's original simps/simpsl reducer
#############################################################################

simpsl:=function(l)
local m,edone,ydone,done,i,j,k,nz,mm,y,z,a,b,plu,min,c,d,xi,xj,xk,sta,brdone,x,bra,brb,brc,sb,ladd,tb,aa,ii,zz,gx,gy,g,mainly,ga,pp,fa,fb,sz,szz,f;
m:=[];
for i in [1..Length(l)] do
	m[i]:=[[]];
	for j in l[i][1] do
		if IsList(j) then Add(m[i][1],ShallowCopy(j));else Add(m[i][1],j);fi;
	od;
	m[i][2]:=l[i][2];
od;
m:=ShallowCopy(List(l,x->ShallowCopy(x)));
sz:=Maximum(List(m,i->Length(i[1])));
m:=List(Set(List(m,j->j[1])),j->[j,Sum(List(Filtered(m,k->k[1]=j),k->k[2]))]);
m:=Filtered(m,j->j[2]<>o-o);
edone:=[];
ydone:=[];
done:=[];
sb:=(1+braid)/2;
#first move all es through
for i in [1..Length(m)] do
	mm:=ShallowCopy(m[i][1]);
	j:=First(mm,j->IsList(j));
	if j<>fail then
		nz:=true;
		for k in [Position(mm,j)+1..Length(mm)] do
			if IsList(mm[k]) then
				nz:=KLReeq(j,mm[k]);
			elif mm[k]>0 then
				x:=j[mm[k]];
				j[mm[k]]:=j[mm[k]+1];
				j[mm[k]+1]:=x;
			fi;
		od;
		if nz and KLReeq(j,maine) then
			if First(mm,j->j<0)=fail then
				Add(ydone,[Filtered(mm,f->not IsList(f)),m[i][2]]);
			else
				Add(edone,[Filtered(mm,f->not IsList(f)),m[i][2]]);
			fi;
		fi;
	else
		if First(mm,j->j<0)=fail then
			Add(ydone,m[i]);
		else
			Add(edone,m[i]);
		fi;
	fi;
od;
#now we work on the lists edone and ydone; if there's something in the former, we eliminate the ys. otherwise we work on the latter
while edone<>[] or ydone<>[] do
	if loud then
		szz:=Maximum(List(Concatenation(edone,ydone),i->Length(i[1])));
		if szz<sz then
			sz:=szz;
			Print("[",sz,"]\c");
			for f in String(sz) do Print("\b \b");od;
			Print("\b\b  \b\b");
		fi;
	fi;
	if edone<>[] then
		i:=First([1..Length(edone)],i->IsBound(edone[i]));
		mm:=ShallowCopy(edone[i][1]);
		j:=First([Length(mm),Length(mm)-1..1],j->mm[j]<0);
		plu:=[];
		min:=[];
		y:=-mm[j];
		for k in [j+1..Length(mm)] do
			if mm[k]=y then Add(plu,[k,y]);y:=y+1;elif mm[k]=y-1 then Add(min,[k,y]);y:=y-1;fi;
		od;
		for a in [1..Length(plu)] do
			z:=plu[a][2];
			for b in [plu[a][1]+1..Length(mm)] do
				if mm[b]=z then z:=z+1;elif mm[b]=z-1 then z:=z-1;fi;
			od;
			if not KLRee(maine[y],maine[z]) then Unbind(plu[a]);fi;
		od;
		for a in [1..Length(min)] do
			z:=min[a][2];
			for b in [min[a][1]+1..Length(mm)] do
				if mm[b]=z then z:=z+1;elif mm[b]=z-1 then z:=z-1;fi;
			od;
			if not KLRee(maine[y],maine[z]) then Unbind(min[a]);fi;
		od;
		if First([1..j-1],z->mm[z]<0)=fail then
			for a in Filtered(plu,a->IsBound(a)) do
				Add(ydone,[mm{Concatenation([1..j-1],[j+1..a[1]-1],[a[1]+1..Length(mm)])},-edone[i][2]]);
			od;
			for a in Filtered(min,a->IsBound(a)) do
				Add(ydone,[mm{Concatenation([1..j-1],[j+1..a[1]-1],[a[1]+1..Length(mm)])},edone[i][2]]);
			od;
		else
			for a in Filtered(plu,a->IsBound(a)) do
				Add(edone,[mm{Concatenation([1..j-1],[j+1..a[1]-1],[a[1]+1..Length(mm)])},-edone[i][2]]);
			od;
			for a in Filtered(min,a->IsBound(a)) do
				Add(edone,[mm{Concatenation([1..j-1],[j+1..a[1]-1],[a[1]+1..Length(mm)])},edone[i][2]]);
			od;
		fi;
		Unbind(edone[i]);
	else# this is the situation where edone is empty but ydone is not
#Print("\n",Maximum(List(ydone,i->Length(i[1]))),"\n");
		i:=First([1..Length(ydone)],i->IsBound(ydone[i]));
		mm:=ShallowCopy(ydone[i][1]);
		#reality check
		if First(mm,z->IsList(z) or z<0)<>fail then
			Print("\nSomething's wrong: (",stripstring(mm),") should only contain positive integers!\n");
		fi;
		tb:=List(tla,x->ShallowCopy(x));
		a:=Length(mm);
		#the plan:
		#we'll keep a copy of tla, modifying it as we go along (and as long as we remain reduced and standard)
		#we'll also keep an encoding of our permutation (according to choice of normal form)
		xi:=[];
		xj:=[];
		sta:=true;
		while a>0 and sta do
#Print("1:",a,tb,xi,xj,"\n");
			k:=mm[a];
			if KLRil(tb,k) then #i.e. the new element keeps us standard and reduced
				#start by adjusting tb, because you're going to break k
				x:=First([1..Length(tb)],x->k in tb[x]);
				y:=First([1..Length(tb)],y->k+1 in tb[y]);
				tb[x][Position(tb[x],k)]:=k+1;
				tb[y][Position(tb[y],k+1)]:=k;

				#you have to (possibly) braid through until you (possibly) become a new i
#Print(a,xi,xj,k,"..1\n");
				brdone:=false;
				for b in [1..Length(xi)] do
					if brdone=false then
						if (k-xj[b])*braid>0 then
							brdone:=true;
							xk:=Concatenation(xi{[1..b-1]},[k],xi{[b..Length(xi)]});
							xj:=Concatenation(xj{[1..b-1]},[k],xj{[b..Length(xi)]});
							xi:=xk;
#Print(xi,xj,"\n");
						elif (k-xi[b])*braid>0 then
							#check for braid terms
							bra:=maine[xj[b]+sb];
							brc:=k+2-3*sb;
							for c in [b+1..Length(xi)] do
								if (brc-xi[c]-sb)*braid>=0 and (xj[c]+sb-brc)*braid>=0 then
									brc:=brc-braid;
								elif brc=xi[c]+1-sb then
									brc:=xj[c]+sb;
								fi;
							od;
							brc:=maine[brc];
#Print(bra,brc,"\n");
							if KLRee(bra,brc) then
								brb:=k+1-sb;
								for c in [b+1..Length(xi)] do
									if (brb-xi[c]-sb)*braid>=0 and (xj[c]+sb-brb)*braid>=0 then
										brb:=brb-braid;
									elif brb=xi[c]+1-sb then
										brb:=xj[c]+sb;
									fi;
								od;
								brb:=maine[brb];
								if KLRra(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								elif KLRla(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),braid*ydone[i][2]]);
								elif KLRda(bra,brb) then
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k-1],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),2*braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k-2],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								fi;
							fi;
							#and also adjust k!
							k:=k-braid;
						elif k=xi[b] then
							Print("something's wrong - should be reduced!");
						elif k=xi[b]-braid then
							xi[b]:=xi[b]-braid;
							brdone:=true;
						fi;
					fi;
				od;
				if brdone=false then#this is the case where k is now *smaller* than all the js
					Add(xi,k);
					Add(xj,k);
				fi;
				a:=a-1;
#Print(xi,xj,"\n\n");
			elif KLRis(tb,k) then#non-reduced case - follow the same scheme
				#start by adjusting tb (even if you don't need it) because you're going to break k
#Print(tb,"9999\n");
				x:=First([1..Length(tb)],x->k in tb[x]);
				y:=First([1..Length(tb)],y->k+1 in tb[y]);
#Print(k,x,y,"\n");
				tb[x][Position(tb[x],k)]:=k+1;
				tb[y][Position(tb[y],k+1)]:=k;
#Print(tb,"8888\n");
#rint(a,xi,xj,k,"..2\n");
				brdone:=false;
				for b in [1..Length(xi)] do
					if brdone=false then
						if (k-xj[b])*braid>0 then
							Print("something's wrong - shouldn't be reduced!");
						elif (k-xi[b])*braid>0 then
							#check for braid terms
							bra:=maine[xj[b]+sb];
							brc:=k+2-3*sb;
							for c in [b+1..Length(xi)] do
								if (brc-xi[c]-sb)*braid>=0 and (xj[c]+sb-brc)*braid>=0 then
									brc:=brc-braid;
								elif brc=xi[c]+1-sb then
									brc:=xj[c]+sb;
								fi;
							od;
							brc:=maine[brc];
							if KLRee(bra,brc) then
								brb:=k+1-sb;
								for c in [b+1..Length(xi)] do
									if (brb-xi[c]-sb)*braid>=0 and (xj[c]+sb-brb)*braid>=0 then
										brb:=brb-braid;
									elif brb=xi[c]+1-sb then
										brb:=xj[c]+sb;
									fi;
								od;
								brb:=maine[brb];
								if KLRra(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								elif KLRla(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),braid*ydone[i][2]]);
								elif KLRda(bra,brb) then
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k-1],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),2*braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k-2],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								fi;
							fi;
							#and also adjust k!
							k:=k-braid;
						elif k=xi[b] then#this is the reduction
							brdone:=true;
							bra:=xi[b]+1-sb;
							for c in [b+1..Length(xi)] do
								if (bra-xi[c]-sb)*braid>=0 and (xj[c]+sb-bra)*braid>=0 then
									bra:=bra-braid;
								elif bra=xi[c]+1-sb then
									bra:=xj[c]+sb;
								fi;
							od;
							bra:=maine[bra];
							brb:=maine[xj[b]+sb];
#Print(maine,a,k,b,xi,xj,bra,brb,"\n");
							if KLRee(bra,brb) then#this is the zero case
								sta:=false;
							elif KLRra(bra,brb) then
								sta:=false;
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-braid*ydone[i][2]]);
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k-1],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),braid*ydone[i][2]]);
							elif KLRla(bra,brb) then
								sta:=false;
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),braid*ydone[i][2]]);
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k-1],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-braid*ydone[i][2]]);
							elif KLRda(bra,brb) then
								sta:=false;
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k,-k],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-ydone[i][2]]);
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k,-k-1],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),2*ydone[i][2]]);
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[-k-1,-k-1],
									[xi[b]+braid,xi[b]+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-ydone[i][2]]);
							else#this is a term we're actually continuing with
								a:=a-1;
								if xi[b]=xj[b] then
									xi:=xi{Concatenation([1..b-1],[b+1..Length(xi)])};
									xj:=xj{Concatenation([1..b-1],[b+1..Length(xj)])};
								else
									xi[b]:=xi[b]+braid;
								fi;
							fi;
						elif k=xi[b]-braid then
							Print("1something's wrong - shouldn't be reduced!");
						fi;
					fi;
				od;
				if brdone=false then#this is the case where k is now *smaller* than all the js
					Print("2something's wrong - shouldn't be reduced!");
				fi;
			elif KLRng(tb,k) then#this is the case where we'll push through to a 'column' relation
#Print(a,xi,xj,k,"..3\n");
				b:=1;
				brdone:=false;
				while b<=Length(xi) and brdone=false do
					#check to see whether this is the one we hit
					if xi[b]=k+braid then
						#reality check
						if b=Length(xi) or xi[b+1]<>k then
							Print("wrong: should have a ladder!\n");
						else
							ladd:=true;#i.e. we do have to check braid terms up the ladder
							brdone:=true;
							#another check
							if not [[[xj[b]],o]] in garnir then Print("should be a column relation!\n");fi;
						fi;
					elif (k-xj[b])*braid>0 then
						#reality check
						if (k-xj[b])*braid=1 then
							Print("wrong: should be a gap!\n");
						#reality check foor columns
						elif not [[[k],o]] in garnir then
							Print("wrong - this is not a column relation!");
						else
							#we can just kill it
							brdone:=true;
							ladd:=false;
						fi;
					#another reality check
					elif k=xi[b] then
						Print("wrong - should be reduced!\n");
					elif (xi[b]-k)*braid>0 then
						#we just go past
						b:=b+1;
					else
						#now we check to see whether there's a braid term
						#check for braid terms
						bra:=maine[xj[b]+sb];
						brc:=k+2-3*sb;
						for c in [b+1..Length(xi)] do
							if (brc-xi[c]-sb)*braid>=0 and (xj[c]+sb-brc)*braid>=0 then
								brc:=brc-braid;
							elif brc=xi[c]+1-sb then
								brc:=xj[c]+sb;
							fi;
						od;
						brc:=maine[brc];
						if KLRee(bra,brc) then
							brb:=k+1-sb;
							for c in [b+1..Length(xi)] do
								if (brb-xi[c]-sb)*braid>=0 and (xj[c]+sb-brb)*braid>=0 then
									brb:=brb-braid;
								elif brb=xi[c]+1-sb then
									brb:=xj[c]+sb;
								fi;
							od;
							brb:=maine[brb];
							if KLRra(bra,brb) then
								Add(ydone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[xi[b],xi[b]+braid..k-2*braid],
									[k+braid,k+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-braid*ydone[i][2]]);
							elif KLRla(bra,brb) then
								Add(ydone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[xi[b],xi[b]+braid..k-2*braid],
									[k+braid,k+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),braid*ydone[i][2]]);
							elif KLRda(bra,brb) then
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[xi[b],xi[b]+braid..k-2*braid],
									[sb-k],
									[k+braid,k+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-braid*ydone[i][2]]);
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[xi[b],xi[b]+braid..k-2*braid],
									[sb-k-1],
									[k+braid,k+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),2*braid*ydone[i][2]]);
								Add(edone,[Concatenation(
									mm{[1..a-1]},
									Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
									[xi[b],xi[b]+braid..k-2*braid],
									[sb-k-2],
									[k+braid,k+2*braid..xj[b]],
									Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
										),-braid*ydone[i][2]]);
							fi;
						fi;
						#and also adjust k!
						k:=k-braid;
						b:=b+1;
					fi;
				od;
				#the only case left to worry about is where brdone and ladd are both true
				if brdone and ladd then
#Print("33:",a,k,xi,xj,"\n");
					bra:=maine[xj[b]+sb];
					brb:=maine[xj[b+1]+sb];
					#reality check
					if not (
						KLRda(bra,brb) or
						(braid=1 and KLRra(bra,brb) and KLRrow) or
						(braid=1 and KLRla(bra,brb) and not KLRrow) or
						(braid=-1 and KLRla(bra,brb) and KLRrow) or 
						(braid=-1 and KLRra(bra,brb) and not KLRrow)
							) then
						Print(l,bra,brb,"wrong residues on the ladder!\n");
					else
						for d in [xi[b],xi[b]+braid..xj[b]] do
							brc:=d+sb-2*braid;
							for c in [b+2..Length(xi)] do
								if (brc-xi[c]-sb)*braid>=0 and (xj[c]+sb-brc)*braid>=0 then
									brc:=brc-braid;
								elif brc=xi[c]+1-sb then
									brc:=xj[c]+sb;
								fi;
							od;
							brc:=maine[brc];
							if KLRee(bra,brc) then
								if KLRra(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[d+braid,d+2*braid..xj[b]],
										[xi[b],xi[b]+braid..xj[b+1]],
										[xi[b+1],xi[b+1]+braid..d-2*braid],
										Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),braid*ydone[i][2]]);
								elif KLRla(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[d+braid,d+2*braid..xj[b]],
										[xi[b],xi[b]+braid..xj[b+1]],
										[xi[b+1],xi[b+1]+braid..d-2*braid],
										Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								elif KLRda(bra,brb) then
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..d-braid],
										[xi[b+1],xi[b+1]+braid..d-2*braid],
										[-d-sb],
										[d+braid,d+2*braid..xj[b]],
										[d,d+braid..xj[b+1]],
										Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..d-braid],
										[xi[b+1],xi[b+1]+braid..d-2*braid],
										[-d-1+sb],
										[d+braid,d+2*braid..xj[b]],
										[d,d+braid..xj[b+1]],
										Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-2*braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..d-braid],
										[xi[b+1],xi[b+1]+braid..d-2*braid],
										[-d-1+sb+braid],
										[d+braid,d+2*braid..xj[b]],
										[d,d+braid..xj[b+1]],
										Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),braid*ydone[i][2]]);
								fi;
							fi;
						od;
					fi;
				fi;
				sta:=false;
			elif KLRga(tb,k) then#the Garnir case
				#first we just add k on to the permutation
				#then we extract the Garnir element from the back
				#first figure out which Garnir element it is
#Print("2:",a,xi,xj,k,"\n");
				fa:=First([1..Length(tb)],fa->k in tb[fa]);
				fb:=Position(tb[fa],k);
				aa:=tla[fa][fb];
				if KLRrow then
					ii:=tla[fa][Length(tla[fa])];
					zz:=tla[fa+1][fb];
				else
					ii:=aa+First([fa..Length(tb)],c->c=Length(tb) or Length(tb[c+1])<fb)-fa;
					zz:=tla[fa][fb+1];
				fi;
				#now add on the k
				#you have to (possibly) braid through until you (possibly) become a new i
				brdone:=false;
				for b in [1..Length(xi)] do
					if brdone=false then
						if (k-xj[b])*braid>0 then
							brdone:=true;
							xk:=Concatenation(xi{[1..b-1]},[k],xi{[b..Length(xi)]});
							xj:=Concatenation(xj{[1..b-1]},[k],xj{[b..Length(xi)]});
							xi:=xk;
						elif (k-xi[b])*braid>0 then
							#check for braid terms
							bra:=maine[xj[b]+sb];
							brc:=k+2-3*sb;
							for c in [b+1..Length(xi)] do
								if (brc-xi[c]-sb)*braid>=0 and (xj[c]+sb-brc)*braid>=0 then
									brc:=brc-braid;
								elif brc=xi[c]+1-sb then
									brc:=xj[c]+sb;
								fi;
							od;
							brc:=maine[brc];
							if KLRee(bra,brc) then
								brb:=k+1-sb;
								for c in [b+1..Length(xi)] do
									if (brb-xi[c]-sb)*braid>=0 and (xj[c]+sb-brb)*braid>=0 then
										brb:=brb-braid;
									elif brb=xi[c]+1-sb then
										brb:=xj[c]+sb;
									fi;
								od;
								brb:=maine[brb];
								if KLRra(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								elif KLRla(bra,brb) then
									Add(ydone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),braid*ydone[i][2]]);
								elif KLRda(bra,brb) then
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k-1],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),2*braid*ydone[i][2]]);
									Add(edone,[Concatenation(
										mm{[1..a-1]},
										Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
										[xi[b],xi[b]+braid..k-2*braid],
										[sb-k-2],
										[k+braid,k+2*braid..xj[b]],
										Concatenation(List([b+1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]]))
											),-braid*ydone[i][2]]);
								fi;
							fi;
							#and also adjust k!
							k:=k-braid;
						elif k=xi[b] then
							Print("something's wrong - should be reduced!");
						elif k=xi[b]-braid then
							xi[b]:=xi[b]-braid;
							brdone:=true;
						fi;
					fi;
				od;
				if brdone=false then#this is the case where k is now *smaller* than all the js
					Add(xi,k);
					Add(xj,k);
				fi;
				#now do the extraction
				#regardless of braid, we'll extract them in the order ii,ii-1..aa, ii+1,ii..aa+1, .. , zz-1,zz-2..*
				mainly:=ShallowCopy(maine);
				for gx in [ii..zz-1] do
					for gy in [gx,gx-1..gx+aa-ii] do
						#reality check
						if not gy in xj then
							Print("problem - Garnir thing not available");
						elif not gy-braid in xj then
							#his is the easy case where it just comes off the end
							xj[Position(xj,gy)]:=gy-braid;
							bra:=mainly[gy];
							mainly[gy]:=mainly[gy+1];
							mainly[gy+1]:=bra;
						else
							b:=Position(xj,gy);
							#reality
							if (xi[b]-xi[b+1])*braid>0 then Print(a,xi,xj,"error - Garnir thing not available down the ladder");fi;
							#check for braid terms
							bra:=mainly[gy+sb];
							brb:=mainly[gy+1-sb];
							if KLRra(bra,brb) or KLRla(bra,brb) or KLRda(bra,brb) then#possible braid terms
								for d in [xi[b+1]+braid,xi[b+1]+2*braid..gy] do
									brc:=d+2-3*sb;
									for c in [b+2..Length(xi)] do
										if (brc-xi[c]-sb)*braid>=0 and (xj[c]+sb-brc)*braid>=0 then
											brc:=brc-braid;
										elif brc=xi[c]+1-sb then
											brc:=xj[c]+sb;
										fi;
									od;
									brc:=mainly[brc];
									if KLRee(bra,brc) then
										if KLRra(bra,brb) then
											Add(ydone,[Concatenation(
												mm{[1..a-1]},
												Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
												[d+braid,d+2*braid..xj[b]],
												[xi[b+1]+braid,xi[b+1]+2*braid..xj[b+1]],
												[xi[b],xi[b]+braid..d-2*braid],
												Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),
												[gy+1..gx],
												Concatenation(List([gx-1,gx-2..ii],z->[z+aa-ii..z]))
													),braid*ydone[i][2]]);
										elif KLRla(bra,brb) then
											Add(ydone,[Concatenation(
												mm{[1..a-1]},
												Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
												[d+braid,d+2*braid..xj[b]],
												[xi[b+1]+braid,xi[b+1]+2*braid..xj[b+1]],
												[xi[b],xi[b]+braid..d-2*braid],
												Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),
												[gy+1..gx],
												Concatenation(List([gx-1,gx-2..ii],z->[z+aa-ii..z]))
													),-braid*ydone[i][2]]);
										elif KLRda(bra,brb) then
											Add(edone,[Concatenation(
												mm{[1..a-1]},
												Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
												[xi[b+1]+braid,xi[b+1]+2*braid..d-braid],
												[xi[b],xi[b]+braid..d-2*braid],
												[sb-d],
												[d+braid,d+2*braid..xj[b]],
												[d,d+braid..xj[b+1]],
												Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),
												[gy+1..gx],
												Concatenation(List([gx-1,gx-2..ii],z->[z+aa-ii..z]))
													),braid*ydone[i][2]]);
											Add(edone,[Concatenation(
												mm{[1..a-1]},
												Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
												[xi[b+1]+braid,xi[b+1]+2*braid..d-braid],
												[xi[b],xi[b]+braid..d-2*braid],
												[sb-d-1],
												[d+braid,d+2*braid..xj[b]],
												[d,d+braid..xj[b+1]],
												Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),
												[gy+1..gx],
												Concatenation(List([gx-1,gx-2..ii],z->[z+aa-ii..z]))
													),-2*braid*ydone[i][2]]);
											Add(edone,[Concatenation(
												mm{[1..a-1]},
												Concatenation(List([1..b-1],c->[xi[c],xi[c]+braid..xj[c]])),
												[xi[b+1]+braid,xi[b+1]+2*braid..d-braid],
												[xi[b],xi[b]+braid..d-2*braid],
												[sb-d-2],
												[d+braid,d+2*braid..xj[b]],
												[d,d+braid..xj[b+1]],
												Concatenation(List([b+2..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),
												[gy+1..gx],
												Concatenation(List([gx-1,gx-2..ii],z->[z+aa-ii..z]))
													),braid*ydone[i][2]]);
										fi;
									fi;
								od;
							fi;
							#adjust the xi's to have the effect of removing xi[b+1] from the b-string;
							z:=xi[b+1];
							xi[b+1]:=xi[b];
							xi[b]:=z+braid;
							#adjust mainly
							bra:=mainly[gy];
							mainly[gy]:=mainly[gy+1];
							mainly[gy+1]:=bra;
						fi;
					od;
				od;
				#now find the actual Garnir we need
				g:=First(garnir,g->First(g,x->x[1]<>[] and Maximum(x[1])=zz-1 and Minimum(x[1])=aa)<>fail);
				ga:=First(g,x->x[1]<>[] and Maximum(x[1])=zz-1 and Minimum(x[1])=aa);
				for pp in Difference(g,[ga]) do
					Add(ydone,[Concatenation(
						mm{[1..a-1]},
						Concatenation(List([1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),
						pp[1]
							),-ydone[i][2]*pp[2]/ga[2]]);
#Print(a,ydone,"\n");
				od;
				sta:=false;
			else#shouldn't be any remaining cases
				Print("shouldn't be any other situations!!\n");
			fi;
		od;	
		if sta then
			Add(done,[Concatenation(List([1..Length(xi)],c->[xi[c],xi[c]+braid..xj[c]])),ydone[i][2]]);
		fi;
		Unbind(ydone[i]);
	fi;
od;
#Print("99",done,"\n");
done:=List(Set(List(done,a->a[1])),b->[b,Sum(List(Filtered(done,a->a[1]=b),a->a[2]))]);
#Print("99",done,"\n");
done:=Filtered(done,a->a[2]<>o-o);
#Print("99",done,"\n");
#now change the convention
for i in [1..Length(done)] do
	a:=First([1..Length(done[i][1])-1],a->(done[i][1][a]-done[i][1][a+1])*comm>1);
	while a<>fail do
		b:=done[i][1][a];
		done[i][1][a]:=done[i][1][a+1];
		done[i][1][a+1]:=b;
		a:=First([1..Length(done[i][1])-1],a->(done[i][1][a]-done[i][1][a+1])*comm>1);
	od;
od;
Sort(done,function(x,y)return Length(x[1])>Length(y[1]) or (Length(x[1])=Length(y[1]) and x[1]<y[1]);end);
return done;#need to be collected
end;

simps:=function(arg)
local a,i;
if IsList(arg[1]) then a:=arg[1]; else
	a:=[];
	i:=1;
	while IsBound(arg[i]) do
		Add(a,arg[i]);
		i:=i+1;
	od;
fi;
return simpsl([[a,o]]);
end;

#############################################################################
## Original KLR/Specht core: tableau degree
#############################################################################

cdeg:=function(t,co)
#returns the codegree or degree of t according to truth of co
#Assumes e and La are set up, except in level 1 case
local al,lev,tlist,j,i,deg,icom,irow,icol,ires,acom,arow,acol,acm;
if La=[] then al:=[0];else al:=La;fi;
lev:=Length(al);
if Number(t,i->i=[])>=lev then
	Print("need to set up La so that the level is at least ",1+Number(t,i->[]),"\n");
else
	tlist:=List(al,i->[]);
	j:=1;
	for i in t do
		if i=[] then j:=j+1;else Add(tlist[j],i);fi;
	od;
	deg:=0;
	for i in [1..Maximum(Concatenation(t))] do
		icom:=First([1..lev],k->i in Concatenation(tlist[k]));
		irow:=First([1..Length(tlist[icom])],j->i in tlist[icom][j]);
		icol:=Position(tlist[icom][irow],i);
		ires:=al[icom]+icol-irow;
		if co then acm:=[1..icom-1];else acm:=[icom+1..lev];fi;
		#now check for addables and removables in other components
		for acom in acm do
			for arow in [1..Length(tlist[acom])+1] do
				if arow=Length(tlist[acom])+1 then acol:=1;else acol:=1+Number(tlist[acom][arow],j->j<i);fi;
				#first addables
				if KLRee(al[acom]+acol-arow,ires) and (arow=1 or acol<=Number(tlist[acom][arow-1],j->j<i)) then deg:=deg+1;fi;
				#now removables
				if KLRee(al[acom]+acol-arow-1,ires) and ((arow<Length(tlist[acom]) and acol-1>Number(tlist[acom][arow+1],j->j<i)) or (arow=Length(tlist[acom]) and acol>1)) then deg:=deg-1;fi;
			od;
		od;
		#now in the same component
		if e>0 then
			if co then acm:=[1..irow-1];else acm:=[irow+1..Length(tlist[icom])+1];fi;
			for arow in acm do
				if arow=Length(tlist[icom])+1 then acol:=1;else acol:=1+Number(tlist[icom][arow],j->j<i);fi;
				#first addables
				if KLRee(acol-arow,icol-irow) and (arow=1 or acol<=Number(tlist[icom][arow-1],j->j<i)) then deg:=deg+1;fi;
				#now removables
				if KLRee(acol-arow-1,icol-irow) and ((arow<Length(tlist[icom]) and acol-1>Number(tlist[icom][arow+1],j->j<i)) or (arow=Length(tlist[icom]) and acol>1)) then deg:=deg-1;fi;
			od;
		fi;
#Print(i,deg," ");
	od;
	return deg;
fi;				
end;

deg:=function(t)
return cdeg(t,false);
end;

#############################################################################
## y^lambda for the Hu--Mathas cellular basis (row convention)
#############################################################################

yla:=function(la)
#computes the y^la element in the middle of the cellular basis for layer la, in row world
#will be needed for Gram matrix part of decomp matrix check
local yla,kappa,lev,t,tlist,j,i,deg,icom,irow,ires,acm,acom,arow,acol,icol;
yla:=[];
kappa:=[0];
#if IsBound(kappa)=false then
#	kappa:=[0]; #default to level 1
#fi;
lev:=Length(kappa);
t:=finaltab(la);
if Number(t,i->i=[])>=lev then
	Print("need to set up kappa so that the level is at least ",1+Number(t,i->[]),"\n"); return;
fi;
tlist:=List(kappa,i->[]); #creates a list of empty lists, one for each component
j:=1;
for i in t do #for each row of t
	if i=[] then
        j:=j+1;else Add(tlist[j],i);
    fi; #tlist is now t as a list of lists, rather than with [] separators
od;
for i in [1..Maximum(Concatenation(t))] do #for each entry of t
    deg:=0;
    icom:=First([1..lev],k->i in Concatenation(tlist[k])); #component which i appears in
    irow:=First([1..Length(tlist[icom])],j->i in tlist[icom][j]); #row which i appears in
    icol:=Position(tlist[icom][irow],i); #column which i appears in
    ires:=kappa[icom]+icol-irow; #residue of the node containing i
#if co then
#acm:=[1..icom-1];
#else
        acm:=[icom+1..lev];
#fi; #acm is a list of other component numbers to check for addable and removable nodes
#now check for addables and removables in other components
    for acom in acm do
        for arow in [1..Length(tlist[acom])+1] do
            if arow=Length(tlist[acom])+1 then
                acol:=1;
            else
                acol:=1+Number(tlist[acom][arow],j->j<i);
            fi; #addable node a=(arow,acol,acom)
#first addables
            if KLRee(kappa[acom]+acol-arow,ires) and (arow=1 or acol<=Number(tlist[acom][arow-1],j->j<i)) then
                deg:=deg+1;
            fi;
        od;
    od;
#now in the same component
#if e>0 then
#if co then
#acm:=[1..irow-1];
#else
    acm:=[irow+1..Length(tlist[icom])+1];
#fi;
    for arow in acm do
        if arow=Length(tlist[icom])+1 then
            acol:=1;
        else
            acol:=1+Number(tlist[icom][arow],j->j<i);
        fi;
#first addables
        if KLRee(kappa[icom]+acol-arow,ires) and (arow=1 or acol<=Number(tlist[icom][arow-1],j->j<i)) then
            deg:=deg+1;
        fi;
    od;
    j:=1;
    while j<deg+1 do
        Add(yla,-i);
        j:=j+1;
    od;
od;
return yla;
end;

#############################################################################
## Public, example-specific API
#############################################################################

# Return fresh lists so callers cannot mutate the example's defining data.
JamesCounterexampleLambda:=function()
return [5,4,3,3,2,1,1,1,1,1,1,1];
end;

JamesCounterexampleMu:=function()
return List([1..24],i->1);
end;

JamesCounterexampleV:=Indeterminate(Rationals,"v");

# Construct the relevant weight space from the two partitions.
#
# The residue sequence is generated from the row-initial tableau of mu;
# it is not hard-coded.  The result contains all 71 standard tableaux in
# the weight space, their degrees, the 19 degree-zero tableaux, and the
# preferred reduced words needed on the two sides of every Gram product.
JamesCounterexampleWeightSpace:=function()
local lambda,mu,weight,tableaux,degrees,zero_positions,zero_tableaux,
      reduced_words,dual_reduced_words,graded_dimension;

loud:=false;
setup(4,0);

lambda:=JamesCounterexampleLambda();
mu:=JamesCounterexampleMu();

# Generate i^mu=(0,3,2,1)^6.
rowspecht(mu);
weight:=ShallowCopy(maine);

# Generate the standard lambda-tableaux having residue sequence i^mu.
rowspecht(lambda);
tableaux:=stdtabsres(lambda,weight);
degrees:=List(tableaux,t->deg(t));
zero_positions:=Positions(degrees,0);
zero_tableaux:=tableaux{zero_positions};

# rextab(t) is the preferred reduced expression for w^t.
reduced_words:=List(zero_tableaux,t->rextab(t));
dual_reduced_words:=List(reduced_words,w->Reversed(w));

graded_dimension:=Sum(degrees,d->JamesCounterexampleV^d);

return rec(
    e:=4,
    characteristic:=0,
    lambda:=lambda,
    mu:=mu,
    weight:=weight,
    initial_residue_sequence:=ShallowCopy(maine),
    all_tableaux:=tableaux,
    degrees:=degrees,
    degree_distribution:=Collected(degrees),
    graded_dimension:=graded_dimension,
    degree_zero_positions:=zero_positions,
    degree_zero_tableaux:=zero_tableaux,
    reduced_words:=reduced_words,
    dual_reduced_words:=dual_reduced_words,
    y_lambda:=yla(lambda)
);
end;

# Restore the KLR and Specht-module data required by Matt's simps function.
JamesCounterexampleActivate:=function(data)
loud:=false;
setup(data.e,data.characteristic);
rowspecht(data.lambda);
if not KLReeq(maine,data.initial_residue_sequence) then
    Error("The stored and regenerated initial residue sequences disagree.\n");
fi;
end;

# Return the generator word
#   e(i^lambda) y^lambda (psi^{s})^* psi^{t}
# whose empty-word coefficient is the Gram entry <v^s,v^t>.
JamesCounterexampleGramWord:=function(data,i,j)
local n;
n:=Length(data.degree_zero_tableaux);
if i<1 or i>n or j<1 or j>n then
    Error("Gram indices must lie between 1 and ",n,".\n");
fi;
return Concatenation(
    [ShallowCopy(data.initial_residue_sequence)],
    ShallowCopy(data.y_lambda),
    ShallowCopy(data.dual_reduced_words[i]),
    ShallowCopy(data.reduced_words[j])
);
end;

# Internal entry evaluator.  The caller must first activate data.
JamesCounterexampleGramEntryPrepared:=function(data,i,j)
local reduced,position;
reduced:=simps(JamesCounterexampleGramWord(data,i,j));
position:=Position(List(reduced,term->term[1]),[]);
if position=fail then
    return 0;
fi;
return reduced[position][2];
end;

# Compute one entry directly through the original simps/simpsl reducer.
JamesCounterexampleGramEntry:=function(data,i,j)
JamesCounterexampleActivate(data);
return JamesCounterexampleGramEntryPrepared(data,i,j);
end;

# Compute the symmetric 19 by 19 Gram matrix.
#
# Usage:
#   gram := JamesCounterexampleGramMatrix(data);
#   gram := JamesCounterexampleGramMatrix(data,true);  # print row progress
JamesCounterexampleGramMatrix:=function(arg)
local data,verbose,n,gram,i,j,entry;
if Length(arg)<1 or Length(arg)>2 then
    Error("Usage: JamesCounterexampleGramMatrix(data[, verbose]).\n");
fi;
data:=arg[1];
verbose:=Length(arg)=2 and arg[2]=true;

JamesCounterexampleActivate(data);
n:=Length(data.degree_zero_tableaux);
gram:=List([1..n],i->List([1..n],j->0));

for i in [1..n] do
    if verbose then
        Print("Computing Gram row ",i," of ",n,".\n");
    fi;
    for j in [i..n] do
        entry:=JamesCounterexampleGramEntryPrepared(data,i,j);
        gram[i][j]:=entry;
        gram[j][i]:=entry;
    od;
od;
return gram;
end;

# Compute the Smith normal form over Z and report its invariant factors.
# Zero diagonal entries are retained, as in the statement in the paper.
JamesCounterexampleInvariantFactors:=function(matrix)
local n,smith,diagonal,nonzero;
if matrix=[] then
    return rec(
        smith_normal_form:=[],
        invariant_factors:=[],
        nonzero_invariant_factors:=[],
        rank:=0
    );
fi;
n:=Length(matrix);
if First(matrix,row->Length(row)<>n)<>fail then
    Error("The Gram matrix must be square.\n");
fi;
if First(Concatenation(matrix),entry->not IsInt(entry))<>fail then
    Error("Smith normal form requires an integer matrix.\n");
fi;

smith:=SmithNormalFormIntegerMat(StructuralCopy(matrix));
diagonal:=List([1..n],i->AbsInt(smith[i][i]));
nonzero:=Filtered(diagonal,x->x<>0);
return rec(
    smith_normal_form:=smith,
    invariant_factors:=diagonal,
    nonzero_invariant_factors:=nonzero,
    rank:=Length(nonzero)
);
end;

# Check the inexpensive combinatorial claims before starting the reducer.
JamesCounterexampleVerifyWeightSpace:=function(data)
local expected_weight,expected_dimension;
expected_weight:=Concatenation(List([1..6],i->[0,3,2,1]));
expected_dimension:=9*JamesCounterexampleV^4+
                    43*JamesCounterexampleV^2+19;

if data.weight<>expected_weight then
    Error("Unexpected residue sequence: ",data.weight,".\n");
fi;
if Length(data.all_tableaux)<>71 then
    Error("Expected 71 tableaux in the full weight space, found ",
          Length(data.all_tableaux),".\n");
fi;
if data.graded_dimension<>expected_dimension then
    Error("Unexpected graded dimension: ",data.graded_dimension,".\n");
fi;
if Length(data.degree_zero_tableaux)<>19 then
    Error("Expected 19 degree-zero tableaux, found ",
          Length(data.degree_zero_tableaux),".\n");
fi;
return true;
end;

# Recompute all claims used in the counterexample.
#
# Usage:
#   result := JamesCounterexampleRun();
#   result := JamesCounterexampleRun(true);  # print row progress
JamesCounterexampleRun:=function(arg)
local verbose,data,gram,smith,expected_factors;
if Length(arg)>1 then
    Error("Usage: JamesCounterexampleRun([verbose]).\n");
fi;
verbose:=Length(arg)=1 and arg[1]=true;

data:=JamesCounterexampleWeightSpace();
JamesCounterexampleVerifyWeightSpace(data);
gram:=JamesCounterexampleGramMatrix(data,verbose);
smith:=JamesCounterexampleInvariantFactors(gram);
expected_factors:=Concatenation(
    List([1..12],i->1),
    [14],
    List([1..6],i->0)
);
if smith.invariant_factors<>expected_factors then
    Error("Unexpected invariant factors: ",smith.invariant_factors,".\n");
fi;

return rec(
    weight_space:=data,
    gram_matrix:=gram,
    smith_data:=smith
);
end;

